Simpson-Visser-AdS Black Holes: Thermodynamics and Binary Merger

In this article, we performed Simpson-Visser (SV)-regularization scheme to Anti-de Sitter (AdS) black holes and then studied thermal properties of the resulting spacetime geometry. We considered the validity of the first law of black hole thermodynamics in this case and derived an entropy formula consistent with this new regular geometry. Next, we carried out the free energy analysis and studied the phase structure of these black holes. We discovered non-trivial phase transition properties dependent on the SV-regularization parameter. We also considered the validity of the second law of black hole thermodynamics and analyzed a merger scenario of two equal mass SV-regular black holes. In particular, we investigated the impact of the SV-regularization parameter on the constraints on post-merger black hole mass. Intrestingly, we found that the bounds initially increase and then fall sharply with increasing the SV-regularization parameter. All results are compared with standard black holes for vanishing SV-regularization parameter.

==> SV-AdS_Classical_Analysis.nb <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 14.0' *)

(*************************************************************************)
(*                                                                       *)
(*                                                                       *)
(*  This file was created under the Wolfram Enterprise licensing terms.  *)
(*                                                                       *)
(*       For additional information concerning CDF licensing see:        *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*                                                                       *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[     31100,        899]
NotebookOptionsPosition[     28987,        856]
NotebookOutlinePosition[     29427,        873]
CellTagsIndexPosition[     29384,        870]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["Simpson-Visser-AdS Black Holes: Thermodynamics and\n\
Binary Merger", "Title"]], "Item",
 CellChangeTimes->{{3.9724488971009464`*^9, 3.9724489599206467`*^9}, {
  3.9724490278995934`*^9, 
  3.972449045217209*^9}},ExpressionUUID->"3ef00524-bb19-1b42-9efb-\
ffc5f0bbcea9"],

Cell[TextData[StyleBox["Curvature Invariants", "Section"]], "Item",
 CellChangeTimes->{{3.972449049541031*^9, 
  3.9724490647098045`*^9}},ExpressionUUID->"3ee29682-b0ad-e842-a6b0-\
c88b439e195a"],

Cell[TextData[StyleBox["Metric of the black holes", "Subsection"]], "Item",
 CellChangeTimes->{{3.9724490913166847`*^9, 
  3.9724491355456486`*^9}},ExpressionUUID->"144d6407-bdda-c644-a6ab-\
fbc46376c7ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", " ", 
   SuperscriptBox["s", "2"]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"f", "[", 
       RowBox[{"r", ",", "a"}], "]"}]}], " ", "d", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    FractionBox[
     RowBox[{"d", " ", 
      SuperscriptBox["r", "2"]}], 
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "a"}], "]"}]], "+", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[CapitalSigma]", "2"], "[", 
      RowBox[{"r", ",", "a"}], "]"}], " ", "d", " ", 
     SuperscriptBox["\[CapitalOmega]", "2"], " ", "where", " ", 
     RowBox[{"f", "[", 
      RowBox[{"r", ",", "a"}], "]"}]}]}], "=", 
   RowBox[{
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"2", "M"}], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}]]], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}], 
       SuperscriptBox["l", "2"]], " ", "and", " ", 
      RowBox[{
       SuperscriptBox["\[CapitalSigma]", "2"], "[", 
       RowBox[{"r", ",", "a"}], "]"}]}]}], "=", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
       "Here", " ", "symbols", " ", "have", " ", "usual", " ", "meanings"}], 
       ")"}]}]}]}]}]}]], "Item",
 CellChangeTimes->{{3.97244986870644*^9, 3.972449880331753*^9}, {
  3.9724499137872562`*^9, 3.972449989152935*^9}, {3.9724500384674397`*^9, 
  3.972450127222494*^9}, {3.97245025797785*^9, 3.9724503347569466`*^9}, {
  3.9724504122081127`*^9, 
  3.9724505249811764`*^9}},ExpressionUUID->"57852626-64c7-454a-9b70-\
1d4268b44660"],

Cell[TextData[StyleBox["Kretschmann Scalar", "Subsection"]], "Item",
 CellChangeTimes->{{3.972450576413807*^9, 3.972450763938957*^9}, {
  3.9724508157027035`*^9, 3.9724510871707172`*^9}, {3.972451908001547*^9, 
  3.972451912251089*^9}, {3.97245266811458*^9, 
  3.9724526717391796`*^9}},ExpressionUUID->"911c6ecb-5d51-bb46-ac1c-\
0d153325f6a0"],

Cell[TextData[{
 " K = ",
 Cell[BoxData[
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[CapitalSigma]", "2"], 
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None]}], ")"}], "2"], "+", 
    RowBox[{"2", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[CapitalSigma]", " ", 
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], 
        SuperscriptBox["\[CapitalSigma]", "\[Prime]",
         MultilineFunction->None]}], ")"}], "2"]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["\[CapitalSigma]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], 
         SuperscriptBox["\[CapitalSigma]", "\[Prime]",
          MultilineFunction->None]}], "+", 
        RowBox[{"2", "f", " ", 
         SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
          MultilineFunction->None]}]}], ")"}], "2"]}], "+", 
    RowBox[{"4", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"f", " ", 
         SuperscriptBox[
          SuperscriptBox["\[CapitalSigma]", "\[Prime]",
           MultilineFunction->None], "2"]}]}], ")"}], "2"]}]}], 
   SuperscriptBox["\[CapitalSigma]", "4"]]],
  CellChangeTimes->{{3.97244986870644*^9, 3.972449880331753*^9}, {
   3.9724499137872562`*^9, 3.972449989152935*^9}, {3.9724500384674397`*^9, 
   3.972450127222494*^9}, {3.97245025797785*^9, 3.9724503347569466`*^9}, {
   3.9724504122081127`*^9, 3.9724505249811764`*^9}},ExpressionUUID->
  "b9bcb401-9321-bf4d-bccc-086ae59acbf7"]
}], "Item",
 CellChangeTimes->{{3.972450576413807*^9, 3.972450763938957*^9}, {
  3.9724508157027035`*^9, 3.9724510871707172`*^9}, {3.972451908001547*^9, 
  3.972451912251089*^9}},ExpressionUUID->"378e444f-2f39-b54f-912b-\
49d4ae499963"],

Cell[TextData[StyleBox["Weyl Scalar", "Subsection"]], "Item",
 CellChangeTimes->{{3.9724511011347694`*^9, 3.972451128358219*^9}, {
  3.9724511878038425`*^9, 3.972451200952755*^9}, {3.972451259582981*^9, 
  3.9724514427557144`*^9}, {3.9724519036162567`*^9, 3.9724519036162567`*^9}, {
  3.972452686676632*^9, 
  3.9724526883946095`*^9}},ExpressionUUID->"e517a8d9-735f-7e48-a9df-\
0e113594e383"],

Cell[TextData[{
 "W = ",
 Cell[BoxData[
  FractionBox["1", "3"]],
  CellChangeTimes->{{3.97244986870644*^9, 3.972449880331753*^9}, {
   3.9724499137872562`*^9, 3.972449989152935*^9}, {3.9724500384674397`*^9, 
   3.972450127222494*^9}, {3.97245025797785*^9, 3.9724503347569466`*^9}, {
   3.9724504122081127`*^9, 3.9724505249811764`*^9}},ExpressionUUID->
  "34fbfe0f-6586-774f-93e7-2ee81bade792"],
 Cell[BoxData[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]\[Prime]",
      MultilineFunction->None], "-", 
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], 
       SuperscriptBox["\[CapitalSigma]", "\[Prime]",
        MultilineFunction->None]}], "\[CapitalSigma]"], "+", 
     FractionBox[
      RowBox[{"2", "f", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          SuperscriptBox["\[CapitalSigma]", "\[Prime]",
           MultilineFunction->None], "2"], "-", 
         RowBox[{"\[CapitalSigma]", " ", 
          SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
           MultilineFunction->None]}]}], ")"}]}], 
      SuperscriptBox["\[CapitalSigma]", "2"]], "-", 
     FractionBox["2", 
      SuperscriptBox["\[CapitalSigma]", "2"]]}], ")"}], "2"]],
  CellChangeTimes->{{3.97244986870644*^9, 3.972449880331753*^9}, {
   3.9724499137872562`*^9, 3.972449989152935*^9}, {3.9724500384674397`*^9, 
   3.972450127222494*^9}, {3.97245025797785*^9, 3.9724503347569466`*^9}, {
   3.9724504122081127`*^9, 3.9724505249811764`*^9}},ExpressionUUID->
  "abb8b6d7-08f4-e246-af88-3247e8c86bbb"]
}], "Item",
 CellChangeTimes->{{3.9724511011347694`*^9, 3.972451128358219*^9}, {
  3.9724511878038425`*^9, 3.972451200952755*^9}, {3.972451259582981*^9, 
  3.9724514427557144`*^9}, {3.9724519036162567`*^9, 3.9724519036162567`*^9}, {
  3.972452686676632*^9, 3.972452687617998*^9}, {3.972452953903078*^9, 
  3.9724529639071045`*^9}, {3.972453127068716*^9, 3.972453127068716*^9}, {
  3.972453195383011*^9, 
  3.9724532306922665`*^9}},ExpressionUUID->"a52e6725-7ee1-e546-86be-\
26d2fe23d027"],

Cell[CellGroupData[{

Cell["\<\
These simplified expressions for static black hole geometries are taken from \
[F.S.N. Lobo, et al., Phys. Rev. D 103, 084052 \[Dash] Published 28 April, \
2021]\
\>", "Item",
 CellChangeTimes->{{3.9724514741613255`*^9, 
  3.9724516025492153`*^9}},ExpressionUUID->"aa0ebd69-4baf-7449-8ce5-\
26d495b30884"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "=", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"2", "M"}], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}]]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r", "2"]}], 
      SuperscriptBox["l", "2"]]}]}], " ", ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]", "=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     SuperscriptBox["r", "2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["f", "\[Prime]",
    MultilineFunction->None], "=", 
   RowBox[{"D", "[", 
    RowBox[{"f", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["f", "\[Prime]\[Prime]",
    MultilineFunction->None], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], ",", "r"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
   MultilineFunction->None], "=", 
  RowBox[{"D", "[", 
   RowBox[{"\[CapitalSigma]", ",", "r"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
   MultilineFunction->None], "=", 
  RowBox[{"D", "[", 
   RowBox[{
    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
     MultilineFunction->None], ",", "r"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.97245162957992*^9, 3.972451894096382*^9}, {
  3.9724519256956024`*^9, 3.9724519384723225`*^9}, {3.9724531753925705`*^9, 
  3.9724531787607193`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"7b583ffb-684d-2f43-b24a-09458a1f28e9"],

Cell[BoxData[
 FractionBox["r", 
  SqrtBox[
   RowBox[{
    SuperscriptBox["a", "2"], "+", 
    SuperscriptBox["r", "2"]}]]]], "Output",
 CellChangeTimes->{{3.972453176057913*^9, 3.972453179405754*^9}},
 CellLabel->"Out[80]=",ExpressionUUID->"2820ab8d-c24c-6449-9649-316a222f68e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["r", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r", "2"]}], ")"}], 
     RowBox[{"3", "/", "2"}]]]}], "+", 
  FractionBox["1", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     SuperscriptBox["r", "2"]}]]]}]], "Output",
 CellChangeTimes->{{3.972453176057913*^9, 3.972453179410509*^9}},
 CellLabel->"Out[81]=",ExpressionUUID->"3e9431e2-1ff1-5e4d-a7dd-376f83d9135a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K", " ", "=", " ", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[CapitalSigma]", "2"], 
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None]}], ")"}], "2"], "+", 
    RowBox[{"2", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[CapitalSigma]", " ", 
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], 
        SuperscriptBox["\[CapitalSigma]", "\[Prime]",
         MultilineFunction->None]}], ")"}], "2"]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["\[CapitalSigma]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], 
         SuperscriptBox["\[CapitalSigma]", "\[Prime]",
          MultilineFunction->None]}], "+", 
        RowBox[{"2", "f", " ", 
         SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
          MultilineFunction->None]}]}], ")"}], "2"]}], "+", 
    RowBox[{"4", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"f", " ", 
         SuperscriptBox[
          SuperscriptBox["\[CapitalSigma]", "\[Prime]",
           MultilineFunction->None], "2"]}]}], ")"}], "2"]}]}], 
   SuperscriptBox["\[CapitalSigma]", "4"]]}]], "Input",
 CellChangeTimes->{{3.9724519577080517`*^9, 3.9724519577080517`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"1bdf5568-f768-8441-a93a-ad960e2b4eb5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["r", "2"]}], ")"}], "2"]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox["2", 
         SuperscriptBox["l", "2"]], "-", 
        FractionBox[
         RowBox[{"6", " ", "M", " ", 
          SuperscriptBox["r", "2"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], 
          RowBox[{"5", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"2", " ", "M"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]]}], ")"}], "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "r"}], 
         SuperscriptBox["l", "2"]], "+", 
        FractionBox[
         RowBox[{"2", " ", "M", " ", "r"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]]}], ")"}], "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"2", " ", "M"}], 
             SqrtBox[
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}]]], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}], 
             SuperscriptBox["l", "2"]]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["r", "2"]}]]}], ")"}], "2"]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", "r"}], 
             SuperscriptBox["l", "2"]], "+", 
            FractionBox[
             RowBox[{"2", " ", "M", " ", "r"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]]}], ")"}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}]]], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["r", "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]]}], "+", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}]]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "M"}], 
            SqrtBox[
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}]]], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], 
            SuperscriptBox["l", "2"]]}], ")"}]}]}], ")"}], "2"]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.972452145296438*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"7fb75b51-e4d2-b84c-9269-fb2b37a162cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"W", "=", 
  RowBox[{
   FractionBox["1", "3"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["f", "\[Prime]\[Prime]",
       MultilineFunction->None], "-", 
      FractionBox[
       RowBox[{"2", 
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], 
        SuperscriptBox["\[CapitalSigma]", "\[Prime]",
         MultilineFunction->None]}], "\[CapitalSigma]"], "+", 
      FractionBox[
       RowBox[{"2", "f", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           SuperscriptBox["\[CapitalSigma]", "\[Prime]",
            MultilineFunction->None], "2"], "-", 
          RowBox[{"\[CapitalSigma]", " ", 
           SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
            MultilineFunction->None]}]}], ")"}]}], 
       SuperscriptBox["\[CapitalSigma]", "2"]], "-", 
      FractionBox["2", 
       SuperscriptBox["\[CapitalSigma]", "2"]]}], ")"}], "2"]}]}]], "Input",
 CellChangeTimes->{{3.972452912224943*^9, 3.9724529122269497`*^9}, {
   3.972452974430521*^9, 3.972452975219084*^9}, 3.9724530936238327`*^9, {
   3.972453148298725*^9, 3.9724531558654327`*^9}, 3.972453242498476*^9},
 CellLabel->"In[82]:=",ExpressionUUID->"03e65166-cafc-5b44-819d-a99689993e31"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     FractionBox["2", 
      SuperscriptBox["l", "2"]], "-", 
     FractionBox[
      RowBox[{"6", " ", "M", " ", 
       SuperscriptBox["r", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], 
       RowBox[{"5", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{"2", " ", "M"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "-", 
     FractionBox["2", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r", "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "r"}], 
          SuperscriptBox["l", "2"]], "+", 
         FractionBox[
          RowBox[{"2", " ", "M", " ", "r"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r", "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "M"}], 
          SqrtBox[
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}]]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], 
          SuperscriptBox["l", "2"]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["r", "2"], 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}]], "-", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              SuperscriptBox["r", "2"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a", "2"], "+", 
                 SuperscriptBox["r", "2"]}], ")"}], 
               RowBox[{"3", "/", "2"}]]]}], "+", 
            FractionBox["1", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}]]]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r", "2"]}]]}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{
  3.972452915181673*^9, 3.972452976335909*^9, 3.972453100662874*^9, {
   3.9724531586550827`*^9, 3.9724531713324013`*^9}, 3.9724532443302345`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"d0c40d69-26ad-4e46-8a1d-5953e454cd51"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Limit", "[", 
  RowBox[{"K", ",", 
   RowBox[{"r", "->", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{"W", ",", " ", 
   RowBox[{"r", "->", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9724524525790405`*^9, 3.9724524621998196`*^9}, {
  3.972452925497631*^9, 3.9724529370915604`*^9}, {3.972452979887596*^9, 
  3.972452980930378*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"0cbe0c36-4fff-ad43-903a-980628ac5f1b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", "+", 
   RowBox[{
    SuperscriptBox["a", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox["2", 
        SuperscriptBox["l", "2"]], "+", 
       FractionBox[
        RowBox[{"2", " ", "M"}], 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["a", "2"], ")"}], 
         RowBox[{"3", "/", "2"}]]]}], ")"}], "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        SuperscriptBox["a", "2"], 
        SuperscriptBox["l", "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", "M"}], 
        SqrtBox[
         SuperscriptBox["a", "2"]]]}], ")"}], "2"]}]}], 
  SuperscriptBox["a", "4"]]], "Output",
 CellChangeTimes->{3.9724524634858284`*^9, 3.972452938394697*^9, 
  3.972452981730425*^9, 3.972453104744114*^9, 3.9724532551364193`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"6af53c00-50f6-4947-be18-50cee529ad18"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", 
       SuperscriptBox["a", "2"]]}], "+", 
     FractionBox["2", 
      SuperscriptBox["l", "2"]], "+", 
     FractionBox[
      RowBox[{"2", " ", "M"}], 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["a", "2"], ")"}], 
       RowBox[{"3", "/", "2"}]]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["a", "2"], 
          SuperscriptBox["l", "2"]], "-", 
         FractionBox[
          RowBox[{"2", " ", "M"}], 
          SqrtBox[
           SuperscriptBox["a", "2"]]]}], ")"}]}], 
      SuperscriptBox["a", "2"]]}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{3.9724524634858284`*^9, 3.972452938394697*^9, 
  3.972452981730425*^9, 3.972453104744114*^9, 3.9724532551404095`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"4301360d-24b5-ef4c-8990-00fe9000d341"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Above expressions are finite at r \[Rule] 0 for non-zero values of the \
parameter a. Thus, the geometry defined by the metric mentioned above is \
regular.  \
\>", "Item",
 CellChangeTimes->{{3.9724524764386196`*^9, 3.9724525717189026`*^9}, {
  3.9724530171874905`*^9, 
  3.9724530202305984`*^9}},ExpressionUUID->"dd48ce08-35f2-464a-81bb-\
8ad96ae9ffb1"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Asymptotically flat limit (that is, l \[Rule] \
\[Infinity])", "Subsubsection"]], "Item",
 CellChangeTimes->{{3.9724521614124985`*^9, 3.972452199480425*^9}, 
   3.9724522830673027`*^9, {3.97245232344779*^9, 
   3.9724523332503376`*^9}},ExpressionUUID->"8c258dd8-0ca3-114b-8fba-\
5fb93c2c7708"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Limit", "[", 
  RowBox[{"K", ",", 
   RowBox[{"l", "->", "Infinity"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{"W", ",", 
   RowBox[{"l", "->", "Infinity"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.972451979837528*^9, 3.9724519951665783`*^9}, {
  3.972452351244137*^9, 3.972452353674877*^9}, {3.9724530376911297`*^9, 
  3.972453048855818*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"2cb8bd2c-c971-644a-9aa1-250f110dbd79"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["r", "2"]}], ")"}], "5"]], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["a", "6"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["M", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["r", "4"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "4"], " ", "M", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}]]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["a", "2"], " ", "M", " ", 
      SuperscriptBox["r", "2"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}]]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.972451996040392*^9, 3.9724523577686443`*^9, 
  3.9724530497974663`*^9, 3.9724531082449284`*^9, 3.9724532599844666`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"1991ce61-b2df-024f-bddc-95dcc16b9c6b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["r", "2"]}], ")"}], "5"]}]], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["a", "6"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["M", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "4"], " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"36", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["r", "4"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "4"], " ", "M", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}]]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["a", "2"], " ", "M", " ", 
      SuperscriptBox["r", "2"], " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["r", "2"]}]]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.972451996040392*^9, 3.9724523577686443`*^9, 
  3.9724530497974663`*^9, 3.9724531082449284`*^9, 3.972453260023041*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"65387b38-1980-3b44-895e-84a72a4cb376"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Above expressions match the ones obtained in [A. Simpson, M. Visser, \
JCAP02(2019)042 ]\
\>", "Item",
 CellChangeTimes->{{3.972452366623764*^9, 3.972452419827608*^9}, {
  3.97245338834704*^9, 
  3.972453392455221*^9}},ExpressionUUID->"fb46b40a-ab4c-5743-a854-\
be28ec88a621"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.9724534292964935`*^9, 
  3.972453447038063*^9}},ExpressionUUID->"14c7d7f8-dc24-b442-9f66-\
47ff571a2ee5"]
}, Open  ]]
},
WindowSize->{1152, 579.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a962cd4f-1d92-ad49-86fc-98aaa7c43ab8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1464, 33, 293, 5, 132, "Item",ExpressionUUID->"3ef00524-bb19-1b42-9efb-ffc5f0bbcea9"],
Cell[1760, 40, 195, 3, 48, "Item",ExpressionUUID->"3ee29682-b0ad-e842-a6b0-c88b439e195a"],
Cell[1958, 45, 205, 3, 38, "Item",ExpressionUUID->"144d6407-bdda-c644-a6ab-fbc46376c7ed"],
Cell[2166, 50, 1738, 53, 79, "Item",ExpressionUUID->"57852626-64c7-454a-9b70-1d4268b44660"],
Cell[3907, 105, 343, 5, 38, "Item",ExpressionUUID->"911c6ecb-5d51-bb46-ac1c-0d153325f6a0"],
Cell[4253, 112, 1898, 50, 41, "Item",ExpressionUUID->"378e444f-2f39-b54f-912b-49d4ae499963"],
Cell[6154, 164, 392, 6, 38, "Item",ExpressionUUID->"e517a8d9-735f-7e48-a9df-0e113594e383"],
Cell[6549, 172, 2093, 47, 46, "Item",ExpressionUUID->"a52e6725-7ee1-e546-86be-26d2fe23d027"],
Cell[CellGroupData[{
Cell[8667, 223, 315, 7, 32, "Item",ExpressionUUID->"aa0ebd69-4baf-7449-8ce5-26d495b30884"],
Cell[CellGroupData[{
Cell[9007, 234, 1776, 53, 175, "Input",ExpressionUUID->"7b583ffb-684d-2f43-b24a-09458a1f28e9"],
Cell[10786, 289, 281, 7, 51, "Output",ExpressionUUID->"2820ab8d-c24c-6449-9649-316a222f68e2"],
Cell[11070, 298, 537, 17, 57, "Output",ExpressionUUID->"3e9431e2-1ff1-5e4d-a7dd-376f83d9135a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11644, 320, 1495, 41, 50, "Input",ExpressionUUID->"1bdf5568-f768-8441-a93a-ad960e2b4eb5"],
Cell[13142, 363, 4326, 136, 157, "Output",ExpressionUUID->"7fb75b51-e4d2-b84c-9269-fb2b37a162cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17505, 504, 1268, 31, 54, "Input",ExpressionUUID->"03e65166-cafc-5b44-819d-a99689993e31"],
Cell[18776, 537, 3102, 96, 81, "Output",ExpressionUUID->"d0c40d69-26ad-4e46-8a1d-5953e454cd51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21915, 638, 469, 10, 48, "Input",ExpressionUUID->"0cbe0c36-4fff-ad43-903a-980628ac5f1b"],
Cell[22387, 650, 986, 30, 65, "Output",ExpressionUUID->"6af53c00-50f6-4947-be18-50cee529ad18"],
Cell[23376, 682, 1022, 31, 76, "Output",ExpressionUUID->"4301360d-24b5-ef4c-8990-00fe9000d341"]
}, Open  ]]
}, Open  ]],
Cell[24425, 717, 365, 8, 32, "Item",ExpressionUUID->"dd48ce08-35f2-464a-81bb-8ad96ae9ffb1"],
Cell[CellGroupData[{
Cell[24815, 729, 317, 5, 37, "Item",ExpressionUUID->"8c258dd8-0ca3-114b-8fba-5fb93c2c7708"],
Cell[CellGroupData[{
Cell[25157, 738, 476, 10, 48, "Input",ExpressionUUID->"2cb8bd2c-c971-644a-9aa1-250f110dbd79"],
Cell[25636, 750, 1396, 41, 54, "Output",ExpressionUUID->"1991ce61-b2df-024f-bddc-95dcc16b9c6b"],
Cell[27035, 793, 1425, 42, 54, "Output",ExpressionUUID->"65387b38-1980-3b44-895e-84a72a4cb376"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28509, 841, 286, 7, 32, "Item",ExpressionUUID->"fb46b40a-ab4c-5743-a854-be28ec88a621"],
Cell[28798, 850, 173, 3, 48, "Input",ExpressionUUID->"14c7d7f8-dc24-b442-9f66-47ff571a2ee5"]
}, Open  ]]
}
]
*)


